Extension of TSVM to Multi-Class and Hierarchical Text Classification Problems With General Losses

Transductive SVM (TSVM) is a well known semi-supervised large margin learning method for binary text classification. In this paper we extend this method to multi-class and hierarchical classification problems. We point out that the determination of labels of unlabeled examples with fixed classifier weights is a linear programming problem. We devise an efficient technique for solving it. The method is applicable to general loss functions. We demonstrate the value of the new method using large margin loss on a number of multi-class and hierarchical classification datasets. For maxent loss we show empirically that our method is better than expectation regularization/constraint and posterior regularization methods, and competitive with the version of entropy regularization method which uses label constraints.

==> amssymb.mac <==
%% Decimal-to-hex digit converter %%
%%
\def\hexdigit#1{\ifnum#1<10 \number#1\else
\ifnum#1=10 A\else\ifnum#1=11 B\else\ifnum#1=12 C\else
\ifnum#1=13 D\else\ifnum#1=14 E\else\ifnum#1=15 F\fi
\fi\fi\fi\fi\fi\fi}
%% Define the AMS Math Symbols Family %%
%%
\font\tenmsam=msam10 at 11pt
\font\sevenmsam=msam8
\font\fivemsam=msam6
\newfam\msafam
\textfont\msafam=\tenmsam
\scriptfont\msafam=\sevenmsam
\scriptscriptfont\msafam=\fivemsam
\def\mathsymb{\fam=\msafam \tenmsam}
%%
%% Define the AMS Blackboard Bold Family %%
%%
\font\tenmsbm=msbm10 at 11pt
\font\sevenmsbm=msbm8
\font\fivemsbm=msbm6
\newfam\msbfam
\textfont\msbfam=\tenmsbm
\scriptfont\msbfam=\sevenmsbm
\scriptscriptfont\msbfam=\fivemsbm
\def\mathbb{\fam=\msbfam \tenmsbm}
%%
%% Define the Euler Fraktur (Gothic) Family %%
%%
\font\teneufm=eufm10 at 11pt
\font\seveneufm=eufm8
\font\fiveeufm=eufm6
\newfam\eufrakfam
\textfont\eufrakfam=\teneufm
\scriptfont\eufrakfam=\seveneufm
\scriptscriptfont\eufrakfam=\fiveeufm
\def\mathfrak{\fam=\eufrakfam \teneufm}
\def\gothic{\fam=\eufrakfam \teneufm}
%%
%% Commonly occurring sets of numbers %%
\mathchardef\cc="0\hexdigit\msbfam43% Set of complex numbers
\mathchardef\ff="0\hexdigit\msbfam46% finite field
\def\ffp{\mathord{\ff_{p}}}% finite field with p elements
\def\ffq{\mathord{\ff_{q}}}% finite field with q elements
\def\ffpn#1{\mathord{\ff_{p^{#1}}}}% finite field with power of p elements
\def\ffqn#1{\mathord{\ff_{q^{#1}}}}% finite field with power of q elements
\mathchardef\ii="0\hexdigit\msbfam49% Set of integers
\def\iiplus{\mathord{\ii^+_{\vphantom{0}}}}% set of positive integers
\def\iiminus{\mathord{\ii^-_{\vphantom{0}}}}% set of negative integers
\mathchardef\nn="0\hexdigit\msbfam4E% Set of natural numbers
\mathchardef\pp="0\hexdigit\msbfam50% Set of prime numbers
\mathchardef\QQ="0\hexdigit\msbfam51% Set of rational numbers
\def\QQplus{\mathord{\QQ^+_{\vphantom{0}}}}% set of positive rationals
\def\QQminus{\mathord{\QQ^-_{\vphantom{0}}}}% set of negative rationals
\mathchardef\rr="0\hexdigit\msbfam52% Set of real numbers
\def\rrplus{\mathord{\rr^+_{\vphantom{0}}}}% set of positive real numbers
\def\rrminus{\mathord{\rr^-_{\vphantom{0}}}}% set of negative real numbers
\mathchardef\zz="0\hexdigit\msbfam5A% Set of integers
\def\zzplus{\mathord{\zz^+_{\vphantom{0}}}}% set of positive integers
\def\zzminus{\mathord{\zz^-_{\vphantom{0}}}}% set of negative integers
%% Miscellaneous mathematical symbols %%
%% Boxes, triangles etc. (Spacing class: mathbin) %%
\mathchardef\boxdot="2\hexdigit\msafam00
\mathchardef\boxplus="2\hexdigit\msafam01
\mathchardef\boxtimes="2\hexdigit\msafam02
\mathchardef\boxline="2\hexdigit\msafam0C
\mathchardef\emptybox="2\hexdigit\msafam03
\mathchardef\filledbox="2\hexdigit\msafam04
\mathchardef\emptydiamond="2\hexdigit\msafam06
\mathchardef\filleddiamond="2\hexdigit\msafam07
\mathchardef\emptytriangleleft="2\hexdigit\msafam43
\mathchardef\emptytriangleright="2\hexdigit\msafam42
\mathchardef\emptytriangleup="2\hexdigit\msafam4D
\mathchardef\emptytriangledown="2\hexdigit\msafam4F
\mathchardef\filledtriangleleft="2\hexdigit\msafam4A
\mathchardef\filledtriangleright="2\hexdigit\msafam49
\mathchardef\filledtriangleup="2\hexdigit\msafam4E
\mathchardef\filledtriangledown="2\hexdigit\msafam48
\mathchardef\ostar="2\hexdigit\msafam7E
\mathchardef\ocircle="2\hexdigit\msafam7D
\mathchardef\odash="2\hexdigit\msafam7F
%% Relations: Class mathrel %%
\mathchardef\eqlt="3\hexdigit\msafam30
\mathchardef\eqgt="3\hexdigit\msafam31
\mathchardef\lteq="3\hexdigit\msafam35
\mathchardef\gteq="3\hexdigit\msafam3D
\mathchardef\levar="3\hexdigit\msafam36
\mathchardef\gevar="3\hexdigit\msafam3E
\mathchardef\ltgt="3\hexdigit\msafam37
\mathchardef\gtlt="3\hexdigit\msafam3F
\mathchardef\ltneq="3\hexdigit\msbfam08
\mathchardef\gtneq="3\hexdigit\msbfam09
\mathchardef\lteqgt="3\hexdigit\msafam53
\mathchardef\gteqlt="3\hexdigit\msafam54
\mathchardef\lll="3\hexdigit\msafam6E
\mathchardef\ggg="3\hexdigit\msafam6F
\mathchardef\succeqvar="3\hexdigit\msafam3C
\mathchardef\predeqvar="3\hexdigit\msafam34
\mathchardef\eqsucc="3\hexdigit\msafam33
\mathchardef\eqpred="3\hexdigit\msafam32
\mathchardef\sqsubset="3\hexdigit\msafam40
\mathchardef\sqsupset="3\hexdigit\msafam41
\mathchardef\subseteqvar="3\hexdigit\msafam6A
\mathchardef\supseteqvar="3\hexdigit\msafam6B
\mathchardef\subsetneq="3\hexdigit\msbfam20
\mathchardef\supsetneq="3\hexdigit\msbfam21
\mathchardef\subsetneqvar="3\hexdigit\msbfam24
\mathchardef\supsetneqvar="3\hexdigit\msbfam25
\mathchardef\dotplus="3\hexdigit\msafam75
\mathchardef\definedas="3\hexdigit\msafam2C
%% Arrows: Class mathrel %%
\mathchardef\doubleleftarrow="3\hexdigit\msafam12
\mathchardef\doublerightarrow="3\hexdigit\msafam13
\mathchardef\doubleuparrow="3\hexdigit\msafam14
\mathchardef\doubledownarrow="3\hexdigit\msafam15
\mathchardef\upharpoonleft="3\hexdigit\msafam18
\mathchardef\upharpoonright="3\hexdigit\msafam16
\mathchardef\downharpoonleft="3\hexdigit\msafam19
\mathchardef\downharpoonright="3\hexdigit\msafam17
\mathchardef\leftleftarrow="3\hexdigit\msafam11
\mathchardef\rightrightarrow="3\hexdigit\msafam10
\mathchardef\leftrightarrow="3\hexdigit\msafam1C
\mathchardef\rightleftarrow="3\hexdigit\msafam1D
\mathchardef\upleftarrow="3\hexdigit\msafam1E
\mathchardef\uprightarrow="3\hexdigit\msafam1F
\mathchardef\crookedarrow="3\hexdigit\msafam20
\mathchardef\crookeddoublearrow="3\hexdigit\msafam21
\mathchardef\knottedleftarrow="3\hexdigit\msafam22
\mathchardef\knottedrightarrow="3\hexdigit\msafam23
\mathchardef\shortleftarrow="3\hexdigit\msafam4C
\mathchardef\shortrightarrow="3\hexdigit\msafam4B
\mathchardef\fatleftarrow="3\hexdigit\msafam57
\mathchardef\fatrightarrow="3\hexdigit\msafam56
\mathchardef\arcleftarrow="3\hexdigit\msbfam78
\mathchardef\arcrightarrow="3\hexdigit\msbfam79
\mathchardef\cwcirclearrow="3\hexdigit\msafam08
\mathchardef\ccwcirclearrow="3\hexdigit\msafam09
%% Other notations %%
\mathchardef\endofproof="0\hexdigit\msafam03
\mathchardef\Endofproof="0\hexdigit\msafam04
\mathchardef\endofproofvar="0\hexdigit\msafam43
\mathchardef\Endofproofvar="0\hexdigit\msafam4A
\mathchardef\since="0\hexdigit\msafam2A
\mathchardef\therefore="0\hexdigit\msafam29
\mathchardef\tick="0\hexdigit\msafam58
\mathchardef\yen="0\hexdigit\msafam55
\mathchardef\filledstar="0\hexdigit\msafam46
\def\registered{{\mathsymb\char"72}}



==> plots/plotLcurveAllMethods_mclass.m <==
function plotLcurveAllMethods
	figure(1);
	set(0,'defaultaxesfontsize',13);
	set(0,'defaulttextfontsize',13);
	%set(gcf, 'InvertHardCopy', 'off');

	subplot(4,2,1);
	plotLcurve_mclass('20NG',[0 4000],[0 1000 2000 3000 4000])
	subplot(4,2,2);
	plotLcurve_mclass('ohscal',[0 2500],[0 500 1000 1500 2000 2500])
	subplot(4,2,3);
	plotLcurve_mclass('la1',[0 800],[0 200 400 600 800])
	subplot(4,2,4);
	plotLcurve_mclass('webkb',[0 1000],[0 200 400 600 800 1000])
	subplot(4,2,5);
	plotLcurve_mclass('usps',[0 2000],[0 500 1000 1500 2000])
	subplot(4,2,6);
	plotLcurve_mclass('reut8',[0 2000],[0 500 1000 1500 2000])
	subplot(4,2,7);
	plotLcurve_mclass('mnist',[0 1500],[0 500 1000 1500])
	subplot(4,2,8);
	plotLcurve_mclass('sector',[0 2000],[0 500 1000 1500 2000])

	saveas(gcf,['LcurveAllMethods_F_mclass.pdf'],'pdf');
	saveas(gcf,['LcurveAllMethods_F_mclass.eps'],'eps');
end




==> plots/plotLcurve_mclass.m <==
function plotLcurve(data_file,XlimVals,XtickVals)
	x = load([data_file '_plot.txt']);
	%Tuned Transductive SVM
	method = x(:,1);
	x1 = x(method==1,:); y1 = x1(:,2);
	x2 = x(method==2,:); y2 = x2(:,2);
	uvals = unique(x2(:,2));
	d1 = []; d2 = []; d3 = []; d4 = []; d5 = [];
	for u=uvals'
		%Method 1:
		x1a = x1(y1==u,:); err = x1a(:,3); F = x1a(:,4);
		err_mean = mean(err); err_std = std(err); F_mean = mean(F); F_std = std(F);
		err_median = median(err); F_median = median(F);
		d1 = [d1 ; u F_mean F_std err_mean err_std];
		%d1 = [d1 ; u F_median F_std err_median err_std];
		%Method 2:
		x2a = x2(y2==u,:); err = x2a(:,3); F = x2a(:,4);
		err_mean = mean(err); err_std = std(err); F_mean = mean(F); F_std = std(F);
		err_median = median(err); F_median = median(F);
		d2 = [d2 ; u F_mean F_std err_mean err_std];
		%d2 = [d2 ; u F_median F_std err_median err_std];
	end
	%d1 = d1(d1(:,2)>0.6,:);
	%d2 = d2(d2(:,2)>0.6,:);
    
	y0 = (method==0);
	d0 = x(y0,:);
	F0 = mean(d0(:,4));
	%F0 = median(d0(:,4));
	err0 = mean(d0(:,3));
	%err0 = median(d0(:,3));
	hold on;
	box on;

	errorbar(d1(:,1),d1(:,2),d1(:,3),'--k','LineWidth',2);
	errorbar(d2(:,1),d2(:,2),d2(:,3),'-k','LineWidth',2);

	%plot(d1(:,1),d1(:,2),'--k','LineWidth',2);
	%plot(d2(:,1),d2(:,2),'-k','LineWidth',2);
    
	%semilogx(d1(:,1),d1(:,2),'--k','LineWidth',2);
	%semilogx(d2(:,1),d2(:,2),'-b','LineWidth',2);
	%semilogx(d3(:,1),d3(:,2),'-k','LineWidth',2);
	%semilogx(d4(:,1),d4(:,2),'-g','LineWidth',2);
	%semilogx(d5(:,1),d5(:,2),'-r','LineWidth',2);
    
	set(gca,'XTick',XtickVals);
	set(gca,'XLim',XlimVals);
    
	%semilogx(d1(:,1),d1(:,2),'--k','LineWidth',2);
    
	%Drawing a horizontal line..
	lim = xlim;
	line(lim,[F0 F0],'LineStyle','--','Color','r');
    
	title(data_file);
	xlabel('LabSize');
	ylabel('Macro F');
	%legend('1','2','3','4','5');

	%saveas(gcf,['Lcurve_F_' data_file '.pdf'],'pdf');
end




==> plots/plotall.m <==
plotLcurve_mclass('ohscal',[0 2500],[0 500 1000 1500 2000 2500])
plotLcurve_mclass('la1',[0 800],[0 200 400 600 800])
plotLcurve_mclass('20NG',[0 4000],[0 1000 2000 3000 4000])


==> plots/with_noannealing/noannealing.m <==
function noannealing(data_file)
    fid  = fopen([data_file '_out.txt'],'wt');
	x = load([data_file '_plot.txt']);
    xna = load([data_file '_plot_noannealing.txt']);
	%Tuned Transductive SVM
	method = x(:,1);
	x1 = x(method==1,:); y1 = x1(:,2);
	x2 = x(method==2,:); y2 = x2(:,2);
    x2na = xna(method==2,:); y2na = x2na(:,2);
	uvals = unique(x2(:,2));
	%d1 = []; d2 = []; d2na = [];
	for u=uvals'
		%Method 1:
		x1a = x1(y1==u,:); err = x1a(:,3); F = x1a(:,4);
		err_mean = mean(err); err_std = std(err); F_mean = mean(F); F_std = std(F);
		%err_median = median(err); F_median = median(F);
		d1 = [u F_mean F_std err_mean err_std];
		%d1 = [d1 ; u F_median F_std err_median err_std];
		%Method 2:
		x2a = x2(y2==u,:); err = x2a(:,3); F = x2a(:,4);
		err_mean = mean(err); err_std = std(err); F_mean = mean(F); F_std = std(F);
		%err_median = median(err); F_median = median(F);
		d2 = [u F_mean F_std err_mean err_std];
		%d2 = [d2 ; u F_median F_std err_median err_std];
        %Method 2na:
		x2ana = x2na(y2na==u,:); err = x2ana(:,3); F = x2ana(:,4);
		err_mean = mean(err); err_std = std(err); F_mean = mean(F); F_std = std(F);
		%err_median = median(err); F_median = median(F);
		d2na = [u F_mean F_std err_mean err_std];
		%d2 = [d2 ; u F_median F_std err_median err_std];
        %print
        fprintf(fid,'%5d  %6.4f  %6.4f  %6.4f        %6.4f  %6.4f  %6.4f\n', ...
            d1(1),d1(2),d2na(2),d2(2),d1(3),d2na(3),d2(3));
    end
    fclose(fid);


==> plots_maxent/plotLcurveAllMethods_binary.m <==
function plotLcurveAllMethods
	figure(1);
	set(0,'defaultaxesfontsize',13);
	set(0,'defaulttextfontsize',13);
	%set(gcf, 'InvertHardCopy', 'off');

	subplot(1,2,1);
	plotLcurve_binary('ccat')
	subplot(1,2,2);
	plotLcurve_binary('gcat')

	saveas(gcf,['LcurveAllMethods_F_binary.pdf'],'pdf');
	saveas(gcf,['LcurveAllMethods_F_binary.eps'],'eps');
end




==> plots_maxent/plotLcurve_binary.m <==
function plotLcurve_binary(data_file)
	x = load(['OutLcurve_' data_file '.txt']);
	%load(data_file);
	%trueFrac = sum(Y==1)/size(Y,1);
	%clear X, Y;

	%Tuned Transductive SVM
	method = x(:,1);
	x1 = x(method==1,:); y1 = x1(:,2);
	x2 = x(method==2,:); y2 = x2(:,2);
	x3 = x(method==3,:); y3 = x3(:,2);
	x4 = x(method==4,:); y4 = x4(:,2);
	x5 = x(method==5,:); y5 = x5(:,2);
	uvals = unique(x2(:,2));
	d1 = []; d2 = []; d3 = []; d4 = []; d5 = [];
	for u=uvals'
		%Method 1:
		x1a = x1(y1==u,:); acc = x1a(:,3); F = x1a(:,6);
		acc_mean = mean(acc); acc_std = std(acc); F_mean = mean(F); F_std = std(F);
		acc_median = median(acc); F_median = median(F);
		%d1 = [d1 ; u F_mean F_std acc_mean acc_std];
		d1 = [d1 ; u F_median F_std acc_median acc_std];
		%Method 2:
		x2a = x2(y2==u,:); acc = x2a(:,3); F = x2a(:,6);
		acc_mean = mean(acc); acc_std = std(acc); F_mean = mean(F); F_std = std(F);
		acc_median = median(acc); F_median = median(F);
		%d2 = [d2 ; u F_mean F_std acc_mean acc_std];
		d2 = [d2 ; u F_median F_std acc_median acc_std];
		%Method 3:
		x3a = x3(y3==u,:); acc = x3a(:,3); F = x3a(:,6);
		acc_mean = mean(acc); acc_std = std(acc); F_mean = mean(F); F_std = std(F);
		acc_median = median(acc); F_median = median(F);
		%d3 = [d3 ; u F_mean F_std acc_mean acc_std];
		d3 = [d3 ; u F_median F_std acc_median acc_std];
		%Method 4:
		x4a = x4(y4==u,:); acc = x4a(:,3); F = x4a(:,6);
		acc_mean = mean(acc); acc_std = std(acc); F_mean = mean(F); F_std = std(F);
		acc_median = median(acc); F_median = median(F);
		%d4 = [d4 ; u F_mean F_std acc_mean acc_std];
		d4 = [d4 ; u F_median F_std acc_median acc_std];
		%Method 5:
		x5a = x5(y5==u,:); acc = x5a(:,3); F = x5a(:,6);
		acc_mean = mean(acc); acc_std = std(acc); F_mean = mean(F); F_std = std(F);
		acc_median = median(acc); F_median = median(F);
		%d5 = [d5 ; u F_mean F_std acc_mean acc_std];
		d5 = [d5 ; u F_median F_std acc_median acc_std];
    end
    d1 = d1(d1(:,2)>0.6,:);
    d2 = d2(d2(:,2)>0.6,:);
    d3 = d3(d3(:,2)>0.6,:);
    d4 = d4(d4(:,2)>0.6,:);
    d5 = d5(d5(:,2)>0.6,:);
    
	y0 = (method==0);
	d0 = x(y0,:);
	%F0 = mean(d0(:,6));
	F0 = median(d0(:,6));
	%acc0 = mean(d0(:,3));
	acc0 = median(d0(:,3));
	hold on;
	%errorbar(d2(:,1),d2(:,2),d2(:,3),'b-');

	plot(d1(:,1),d1(:,2),'--k','LineWidth',2);
	plot(d2(:,1),d2(:,2),'-b','LineWidth',2);
	plot(d3(:,1),d3(:,2),'-k','LineWidth',2);
	plot(d4(:,1),d4(:,2),'-g','LineWidth',2);
	plot(d5(:,1),d5(:,2),'-r','LineWidth',2);
    
    %semilogx(d1(:,1),d1(:,2),'--k','LineWidth',2);
	%semilogx(d2(:,1),d2(:,2),'-b','LineWidth',2);
	%semilogx(d3(:,1),d3(:,2),'-k','LineWidth',2);
	%semilogx(d4(:,1),d4(:,2),'-g','LineWidth',2);
	%semilogx(d5(:,1),d5(:,2),'-r','LineWidth',2);
    
    set(gca,'XTick',[0 400 800 1200]);
    set(gca,'XLim',[0 1200]);
    
    %semilogx(d1(:,1),d1(:,2),'--k','LineWidth',2);
    
	%Drawing a horizontal line..
	lim = xlim;
	line(lim,[F0 F0],'LineStyle','--','Color','r');
    
	title(data_file);
	xlabel('LabSize');
	ylabel('Macro F');
	%legend('1','2','3','4','5');

	%saveas(gcf,['Lcurve_F_' data_file '_binary.pdf'],'pdf');
end




==> vary_unlab_plots/plotLcurveAllMethods_mclass_uv.m <==
function plotLcurveAllMethods
	figure(1);
	set(0,'defaultaxesfontsize',13);
	set(0,'defaulttextfontsize',13);
	%set(gcf, 'InvertHardCopy', 'off');

	subplot(1,2,1);
	plotLcurve_mclass_uv('mnist',[0 15000],[0 5000 10000 15000])
	subplot(1,2,2);
	plotLcurve_mclass_uv('20NG',[0 15000],[0 5000 10000 15000])

	saveas(gcf,['LcurveAllMethods_F_mclass_uv.pdf'],'pdf');
	saveas(gcf,['LcurveAllMethods_F_mclass_uv.eps'],'eps');
end




==> vary_unlab_plots/plotLcurve_mclass.m <==
function plotLcurve(data_file,XlimVals,XtickVals)
	x = load([data_file '_plot.txt']);
	%Tuned Transductive SVM
	method = x(:,1);
	x1 = x(method==1,:); y1 = x1(:,2);
	x2 = x(method==2,:); y2 = x2(:,2);
	uvals = unique(x2(:,2));
	d1 = []; d2 = []; d3 = []; d4 = []; d5 = [];
	for u=uvals'
		%Method 1:
		x1a = x1(y1==u,:); err = x1a(:,3); F = x1a(:,4);
		err_mean = mean(err); err_std = std(err); F_mean = mean(F); F_std = std(F);
		err_median = median(err); F_median = median(F);
		d1 = [d1 ; u F_mean F_std err_mean err_std];
		%d1 = [d1 ; u F_median F_std err_median err_std];
		%Method 2:
		x2a = x2(y2==u,:); err = x2a(:,3); F = x2a(:,4);
		err_mean = mean(err); err_std = std(err); F_mean = mean(F); F_std = std(F);
		err_median = median(err); F_median = median(F);
		d2 = [d2 ; u F_mean F_std err_mean err_std];
		%d2 = [d2 ; u F_median F_std err_median err_std];
	end
	%d1 = d1(d1(:,2)>0.6,:);
	%d2 = d2(d2(:,2)>0.6,:);

	save d1_mnist.mat d1;
    
	y0 = (method==0);
	d0 = x(y0,:);
	F0 = mean(d0(:,4));
	%F0 = median(d0(:,4));
	err0 = mean(d0(:,3));
	%err0 = median(d0(:,3));
	hold on;
	box on;


	errorbar(d1(:,1),d1(:,2),d1(:,3),'--k','LineWidth',2);
	errorbar(d2(:,1),d2(:,2),d2(:,3),'-k','LineWidth',2);

	%plot(d1(:,1),d1(:,2),'--k','LineWidth',2);
	%plot(d2(:,1),d2(:,2),'-k','LineWidth',2);
    
	%semilogx(d1(:,1),d1(:,2),'--k','LineWidth',2);
	%semilogx(d2(:,1),d2(:,2),'-b','LineWidth',2);
	%semilogx(d3(:,1),d3(:,2),'-k','LineWidth',2);
	%semilogx(d4(:,1),d4(:,2),'-g','LineWidth',2);
	%semilogx(d5(:,1),d5(:,2),'-r','LineWidth',2);
    
	set(gca,'XTick',XtickVals);
	set(gca,'XLim',XlimVals);
    
	%semilogx(d1(:,1),d1(:,2),'--k','LineWidth',2);
    
	%Drawing a horizontal line..
	lim = xlim;
	line(lim,[F0 F0],'LineStyle','--','Color','r');
    
	title(data_file);
	xlabel('LabSize');
	ylabel('Macro F');
	%legend('1','2','3','4','5');

	%saveas(gcf,['Lcurve_F_' data_file '.pdf'],'pdf');
end




==> vary_unlab_plots/plotLcurve_mclass_uv.m <==
function plotLcurve_mclass_uv(data_file,XlimVals,XtickVals)
	x = load([data_file '_vary_unlab_plot.txt']);
	%Tuned Transductive SVM
	method = x(:,1);

	x1 = x(method==1,4); 
	mF1 = mean(x1); sF1 = std(x1);
	x1 = x(method==1,3); 
	mA1 = mean(x1); sA1 = std(x1);
	d2 = [1 mF1 sF1 mA1 sA1];

	x2 = x(method==2,:); y2 = x2(:,2);
	uvals = unique(x2(:,2));
	for u=uvals'
		%Method 2:
		x2a = x2(y2==u,:); err = x2a(:,3); F = x2a(:,4);
		err_mean = mean(err); err_std = std(err); F_mean = mean(F); F_std = std(F);
		err_median = median(err); F_median = median(F);
		d2 = [d2 ; u F_mean F_std err_mean err_std];
		%d2 = [d2 ; u F_median F_std err_median err_std];
	end



	%d1 = d1(d1(:,2)>0.6,:);
	%d2 = d2(d2(:,2)>0.6,:);
    
	%y0 = (method==0);
	%d0 = x(y0,:);
	%F0 = mean(d0(:,4));
	%F0 = median(d0(:,4));
	%err0 = mean(d0(:,3));
	%err0 = median(d0(:,3));
	%hold on;
	box on;

	h = errorbar(d2(:,1),d2(:,2),d2(:,3),'-k','LineWidth',2);
	set(get(h,'Parent'), 'XScale', 'log')

	%errorbar(d1(:,1),d1(:,2),d1(:,3),'--k','LineWidth',2);
	%errorbar(d2(:,1),d2(:,2),d2(:,3),'-k','LineWidth',2);

	%plot(d1(:,1),d1(:,2),'--k','LineWidth',2);
	%plot(d2(:,1),d2(:,2),'-k','LineWidth',2);
    
	%semilogx(d1(:,1),d1(:,2),'--k','LineWidth',2);
	%semilogx(d2(:,1),d2(:,2),'-b','LineWidth',2);
	%semilogx(d3(:,1),d3(:,2),'-k','LineWidth',2);
	%semilogx(d4(:,1),d4(:,2),'-g','LineWidth',2);
	%semilogx(d5(:,1),d5(:,2),'-r','LineWidth',2);
    
	%set(gca,'XTick',XtickVals);
	%set(gca,'XLim',XlimVals);
   
	%load d1_mnist.mat; 
	%semilogx(d2(:,1),d2(:,2),'--k','LineWidth',2);
	%semilogx(d1(:,1),d1(:,2),'-k','LineWidth',2);
	%semilogx(d2(:,1),d2(:,2),d1(:,1),d1(:,2));
    
	%Drawing a horizontal line..
	%lim = xlim;
	%line(lim,[F0 F0],'LineStyle','--','Color','r');
    
	title([data_file '  (LabSize=80)']);
	xlabel('UnLabSize');
	ylabel('Macro F');
	%legend('1','2','3','4','5');

	%saveas(gcf,['Lcurve_F_' data_file '_uv.pdf'],'pdf');
end



